Identifiability beyond Kruskal's bound for symmetric tensors of degree 4

We show how methods of algebraic geometry can produce criteria for the identifiability of specific tensors that reach beyond the range of applicability of the celebrated Kruskal criterion. More specifically, we deal with the symmetric identifiability of symmetric tensors in Sym$^4(\mathbb{C}^{n+1})$, i.e., quartic hypersurfaces in a projective space $\mathbb{P}^n$, that have a decomposition in 2n+1 summands of rank 1. This is the first case where the reshaped Kruskal criterion no longer applies. We present an effective algorithm, based on efficient linear algebra computations, that checks if the given decomposition is minimal and unique. The criterion is based on the application of advanced geometric tools, like Castelnuovo's lemma for the existence of rational normal curves passing through a finite set of points, and the Cayley-Bacharach condition on the postulation of finite sets. In order to apply these tools to our situation, we prove a reformulation of these results, hereby extending classical results such as Castelnuovo's lemma and the analysis of Geramita, Kreuzer, and Robbiano, "Cayley-Bacharach schemes and their canonical modules", Trans. Amer. Math. Soc. 339:443-452, 1993.

==> anc/identifiabilityS4Cn.m2 <==
--identifiabilityS4Cn.m2
input("reshapedKruskal.m2");

-- This file was adapted from the code accompanying the arXiv manuscript at http://arxiv.org/abs/1609.00123, which was published in modified form as Chiantini, Ottaviani, and Vannieuwenhoven, Effective criteria for specific identifiability of tensors and forms, SIAM J. Matrix Anal. Appl. 38(2):656-681, 2017. 
-- Reproduced with permission of the authors.

-- Check for a positive dimensional family of alternative decompositions
-- running through the points given as columns of the matrix l.
terraciniCriterion = {RankF => rank} >> o ->(A, d, n) -> (
--
II := class(A_(0,0));
KK := II[x_0 .. x_n];
xx := basis(1,KK);
l := xx*A;
Tf := l_(0,0)^(d-1) * xx;
for j from 1 to (numcols l)-1 do ( Tf = Tf | l_(0,j)^(d-1)*xx );
T := sub(diff(transpose basis(d,KK), Tf),II);
rk := o.RankF(T);
if rk != (numcols l)*(n+1) then (
  print "Inconclusive (Terracini's test).";
  return false;
);
print "Identifiable.";
return true;
);

-- Checks identifiability of tensors in S^4 C^n
isIdentifiable = {RankF => rank} >> o -> (A) -> (
    n := numrows(A);
    r := numcols(A);
    if r==1 then (
	if sum(apply(n,i->A_(i,0)^2)) == 0 then (
	    print "Not identifiable."; 
	    return false;
	) else ( 
	    print "Identifiable."; 
	    return true;
	)
    ) else if r >= 2*n then (
    	print "Not applicable.";
	return null;
    ) else if r == 2*n-1 then (
    	B_0 = A;
	rk := o.RankF(kr(B,{0,0,0,0}));
	if rk != r then (
	    print "Not identifiable (Minimality test)."; 
	    return false; 
	);
	krk := kruskalRank(B_0,RankF=>o.RankF);
	if krk != n then (
	    print "Inconclusive (Kruskal's test)."; 
	    return null; 
	);
	idf = terraciniCriterion(B_0,4,n-1,RankF=>o.RankF);
    ) else (
    	B_0 = A;
	idf = reshapedKruskal(B,{{0,0},{0},{0}},RankF=>o.RankF);
    );
    return idf;
);

loadPackage("NumericalAlgebraicGeometry");
n = 6;
epsRank = x -> (numericalRank(x, Threshold => 1e-10));

end; 

-- Some examples that are identifiable with high probability.
for kkk from 1 to 10 do (
  r = 2*n+1;
  A = matrix apply(n+1, jj->apply(r, kk->cos(random(-5,5))));
  print isIdentifiable(A, RankF => epsRank);
)

-- An unidentifiable example from Chiantini, Ottaviani, and Vannieuwenhoven, Effective criteria for specific identifiability of tensors and forms, SIAM J. Matrix Anal. Appl. 38(2):656-681, 2017.
k = 0;
c = cos(pi*k/7);
s = sin(pi*k/7);
A = matrix { {c^3}, {c^2 * s}, {c * s^2}, {s^3} };
for k from 1 to 6 do (
    c = cos(pi*k/7);
    s = sin(pi*k/7);
    A = A | matrix { {c^3}, {c^2 * s}, {c * s^2}, {s^3} };
    )
E = matrix apply(n, jj->apply(4, kk->cos(random(-5,5))));
A = E*A;
print isIdentifiable(A, RankF => epsRank);

-- An unidentifiable example
r = 2*n+1;
v = apply(r, ii->(cos(random(1,99))));
C = matrix apply(n+1, jj->apply(r, ii->v_ii^jj));
Z = matrix apply(n+1, jj->apply(n+1, kk->cos(random(-5,5))));
print isIdentifiable(C, RankF => epsRank);
print isIdentifiable(Z*C, RankF => epsRank);




==> anc/reshapedKruskal.m2 <==
---reshapedKruskal.m2

-- This file was adapted from the code accompanying the arXiv manuscript at http://arxiv.org/abs/1609.00123, which was published in modified form as Chiantini, Ottaviani, and Vannieuwenhoven, Effective criteria for specific identifiability of tensors and forms, SIAM J. Matrix Anal. Appl. 38(2):656-681, 2017. 
-- Reproduced with permission of the authors.


--Computes the Kruskal rank of the matrix A.
kruskalRank = {RankF => rank} >> o -> (A) -> (
    cls := numcols(A);
    maxkA := min(numrows(A),cls);
    kA := maxkA+1;
    while (kA != maxkA) do (
    	kA = maxkA;
	zzp := subsets(cls,maxkA);
    	for ll from 0 to length(zzp)-1 do (
	    maxkA = min(maxkA, o.RankF( A_(zzp_ll) ) );
	    );
	);
    maxkA
    )

-- Computes the Khatri--Rao product
kr = (A, g) -> (
    Z := A_(g_0);
    for j from 1 to length(g)-1 do (
       B := A_(g_j);
       Z = matrix apply(numcols(Z),i->(Z_i ** B_i));
       );
    Z
    );
    
-- Check the reshaped Kruskal criterion.
reshapedKruskal = {RankF => rank} >> o -> (A, group) -> (
    kA := kruskalRank(kr(A, group_0), RankF => o.RankF);
    kB := kruskalRank(kr(A, group_1), RankF => o.RankF);
    kC := kruskalRank(kr(A, group_2), RankF => o.RankF);
    r := numcols(A_0);
    idf := null;
    if 2*r <= kA+kB+kC-2 then (
	print "Identifiable.";
	idf = true;
    	) else (
	print "Inconclusive (Reshaped Kruskal)."
	);
    print (r, kA, kB, kC);
    idf
);

